The border support rank of two-by-two matrix multiplication is seven

We show that the border support rank of the tensor corresponding to two-by-two matrix multiplication is seven over the complex numbers. We do this by constructing two polynomials that vanish on all complex tensors with format four-by-four-by-four and border rank at most six, but that do not vanish simultaneously on any tensor with the same support as the two-by-two matrix multiplication tensor. This extends the work of Hauenstein, Ikenmeyer, and Landsberg. We also give two proofs that the support rank of the two-by-two matrix multiplication tensor is seven over any field: one proof using a result of De Groote saying that the decomposition of this tensor is unique up to sandwiching, and another proof via the substitution method. These results answer a question asked by Cohn and Umans. Studying the border support rank of the matrix multiplication tensor is relevant for the design of matrix multiplication algorithms, because upper bounds on the border support rank of the matrix multiplication tensor lead to upper bounds on the computational complexity of matrix multiplication, via a construction of Cohn and Umans. Moreover, support rank has applications in quantum communication complexity.

==> anc/python/README <==
To do the computations as described in "Christandl, Zuiddam. The border support rank of matrix multiplication is seven" one does the following. Note that both computations will take multiple days on a cluster of 300 cpus.

pypy -m scoop -vv hwv5554.py -mod 360 -basis -ideal -verify -rank 6 -mamu_param
pypy -m scoop -vv hwv5555.py -mod 360 -basis -ideal -verify -rank 6 -mamu_param


==> anc/python/hwv5554.py <==
"""

Finding a basis for the highest weight vectors of shape (5,5,5,4) in Sym^19 otimes^3 (CC^4)^*.

Multi-prolongation patterns
[5, 4, 4, 4, 1, 1]
[5, 4, 4, 3, 2, 1]
[5, 4, 4, 2, 2, 2]
[5, 4, 3, 3, 3, 1]
[5, 4, 3, 3, 2, 2]
[5, 3, 3, 3, 3, 2]
[4, 4, 4, 4, 2, 1]
[4, 4, 4, 3, 3, 1]
[4, 4, 4, 3, 2, 2]
[4, 4, 3, 3, 3, 2]
[4, 3, 3, 3, 3, 3]

This code should work in PyPy.

References
[1] Hauenstein, Ikenemeyer, Landsberg. Equations for lower bounds on border rank.
[2] Christandl, Zuiddam. The border support rank of two-by-two matrix multiplication is seven.

Dependencies
- scoop, for distributed computing. Available at http://pyscoop.org
- Sage, for computing Kronecker coefficients and kernels. Available at http://www.sagemath.org
- blist Python package (but uses dict if not available, for example with pypy)
- numpy Python package, for rank computations.
"""
from scoop import futures
from straighten_GL import straighten3h

from itertools import product, izip_longest, chain
import time
import random
import copy
import unittest
from timeit import default_timer as timer
import subprocess
try:
    from blist import sorteddict # this does not work with pypy
    best_dict = sorteddict
    print "Info: using sorteddict from blist"
except:
    print "Info: sorteddict not available, using standard dict"
    best_dict = dict

def evaluate_job(evaluator):
    return evaluator.evaluate()

def evaluate_straighten_job(evaluator):
    return evaluator.evaluate_straighten()


class Zuiddam(object):
    """
    Methods for constructing a basis of the highest weight vectors of shape (5,5,5,4) in Sym^19 otimes^3 (CC^4)^*.
    """

    def __init__(self, n = 5, pr=None, mod=32):
        self.n = n
        self.pr = pr
        self.mod = mod

    @classmethod
    def grouper(cls,iterable, n, fillvalue=None):
        "Collect data into fixed-length chunks or blocks"
        # grouper('ABCDEFG', 3, 'x') --> ABC DEF Gxx
        args = [iter(iterable)] * n
        return izip_longest(fillvalue=fillvalue, *args)

    @classmethod
    def has_zero_pattern(cls,T1,T2,T3):
        """
        True if the tableaux T1, T2, T3 have a zero pattern: there are two number y and y' such that y and y' occur
        in the same column in T1 and they occur in the same column in T2 and they occur in the same colum in T3.
        The tableaux should be given as lists of columns.
        """
        for c1, c2, c3 in product(T1, T2, T3):
            if len(set(c1).intersection(c2).intersection(c3)) >= 2:
                return True
        return False

    @classmethod
    def random_perms(cls,n=5):
        m = 19
        while True:
            T1 = list(cls.grouper(range(m), 4, 'EmptyA'))
            L = range(m)
            random.shuffle(L)
            L2 = copy.deepcopy(L)
            T2 = list(cls.grouper(L2, 4, 'EmptyB'))
            random.shuffle(L)
            L3 = copy.deepcopy(L)
            T3 = list(cls.grouper(L3, 4, 'EmptyC'))
            if not cls.has_zero_pattern(T1, T2, T3):
                return (L2, L3)

    @classmethod
    def matrix_rank(cls, A):
        """
        Compute the matrix rank of A. We use an auxiliary file rank.py in order
        to use python instead of pypy, in case this file is run with pypy. This
        is needed because we use numpy for matrix rank.
        """
        rank = subprocess.check_output(["python", "rank.py", str(A)])
        return int(rank)

    @classmethod
    def left_kernel_basis(cls, A):
        """
        Compute a left kernel of the integer matrix A. We use an auxiliary file
        left_kernel_basis.sage in order to use Sage. This function dependes on
        Sage.
        """
        kernel = subprocess.check_output(["sage", "left_kernel_basis.sage", str(A)])
        return eval(kernel)

    def construct_basis(self):
        """
        We construct a basis for the higest weight vectors by evaluating in
        randomly perturbed mamu's.
        """
        logfilename = "construct_basis%s.txt" % str(time.time())

        E = Evaluator

        rank_goal = 31
        max_tries = 2*rank_goal #30
        safety_extra = 1

        perturbations = []
        for j in range(rank_goal+safety_extra):
            w1 = [random.randint(-10,10) for i in range(4)]
            w2 = [random.randint(-10,10) for i in range(4)]
            w3 = [random.randint(-10,10) for i in range(4)]
            w4 = [random.randint(-10,10) for i in range(4)]
            w5 = [random.randint(-10,10) for i in range(4)]
            w6 = [random.randint(-10,10) for i in range(4)]
            w7 = [random.randint(-10,10) for i in range(4)]
            w8 = [random.randint(-10,10) for i in range(4)]
            perturbation = [w1, w2, w3, w4, w5, w6, w7, w8]
            perturbations.append(perturbation)
        logfile = open(logfilename,'w',0)
        logfile.write('perturbations: ' + str(perturbations) + '\n')
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('permutations:\n')

        print 'perturbations:', perturbations
        print 'prime:', self.pr
        print "permutations:"
        rows = []
        permutations = []
        for j in range(max_tries):
            t1, t2 = Zuiddam.random_perms(n=self.n)
            permutations.append((t1,t2))
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            row = []
            for perturbation in perturbations:

                inputs = []
                for res in range(self.mod):
                    inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod, mamu_perturb=perturbation))
                outputs = futures.map(evaluate_job, inputs)
                row.append(outputs)
            rows.append(row)
        logfile.close()

        basis = []
        matrix = []
        rank = 0

        for i,row in enumerate(rows):
            logfile = open(logfilename, 'a',0)
            logfile.write('\npermutation ' + str(i) + '\n')
            logfile.close()
            print '\npermutation', i
            new_matrix = copy.deepcopy(matrix)
            row_completed = []
            #for a in futures.as_completed(row):
            for outputs in row:
                entry = sum(list(outputs))
                #entry = a.result()
                row_completed.append(entry)
                print entry,
                logfile = open(logfilename, 'a',0)
                logfile.write(str(entry) + ' ')
                logfile.close()
            new_matrix.append(row_completed)
            new_rank = Zuiddam.matrix_rank(new_matrix)
            if new_rank > rank:
                matrix = new_matrix
                rank = new_rank
                basis.append(permutations[i])
                logfile = open(logfilename, 'a',0)
                logfile.write("rank increased to %d" % rank)
                logfile.close
                print 'rank increased to', rank
            if rank == rank_goal:
                break
        logfile = open(logfilename, 'a',0)
        logfile.write(str(matrix))
        logfile.write(str(basis))
        logfile.write(str(rank))
        logfile.close
        print matrix
        print basis
        print rank
        outfile = open("basis%s.txt" % (str(time.time())), 'w')
        outfile.write(str(basis) + '\n')
        outfile.close()
        outfile = open("basis_matrix%s.txt" % (str(time.time())), 'w')
        outfile.write(str(matrix) + '\n')
        outfile.close()
        return basis

    def construct_ideal_basis(self, basis, r=6):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "construct_ideal_basis%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 31

        tensors = []
        for k in range(rank_goal):
            tensor = [[[random.randint(-10,10) for i in range(4)] for p in range(3)] for j in range(r)]
            tensors.append(tensor)

        logfile = open(logfilename,'w',0)
        logfile.write('tensors: ' + str(tensors) + '\n')
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'tensors:', tensors
        print 'prime:', self.pr
        print "basis:"
        rows = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            row = []
            for tensor in tensors:

                inputs = []
                for res in range(self.mod):
                    inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod, tensor=tensor))
                outputs = futures.map(evaluate_job, inputs)
                row.append(outputs)
            rows.append(row)
            j+=1
        logfile.close()

        matrix = []

        for i,row in enumerate(rows):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + '\n')
            logfile.close()
            print '\nbasiselt', i

            row_completed = []
            for outputs in row:
                entry = sum(list(outputs))
                row_completed.append(entry)
                print entry,
                logfile = open(logfilename, 'a',0)
                logfile.write(str(entry) + ' ')
                logfile.close()
            matrix.append(row_completed)

        kernel_basis = Zuiddam.left_kernel_basis(matrix)
        rank = Zuiddam.matrix_rank(matrix)
        logfile = open(logfilename, 'a',0)
        logfile.write(str(matrix) + '\n')
        logfile.write(str(rank) + '\n')
        logfile.write(str(kernel_basis) + '\n')
        logfile.close
        print matrix
        print rank
        print kernel_basis

        outfile = open("ideal_basis%s.txt" % (str(time.time())), 'w')
        outfile.write(str(kernel_basis))
        outfile.close()
        outfile = open("ideal_basis_matrix%s.txt" % (str(time.time())), 'w')
        outfile.write(str(matrix))
        outfile.close()

        return kernel_basis

    def verify_ideal_basis_shelve(self, basis, coeffs_list, r=6, mp_pattern=None):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "verify_ideal_basis%s.txt" % str(time.time())

        import shelve
        import gc

        E = Evaluator
        rank_goal = 31

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('coeffs: ' + str(coeffs_list) + '\n')
        logfile.write('rank: ' + str(r) + '\n')
        logfile.write('mp_pattern: ' + str(mp_pattern) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'coeffs:', coeffs_list
        print 'rank:', r
        print 'mp_pattern:', mp_pattern
        print "basis:"

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod,r=r, mp_pattern=mp_pattern))
            # To prevent memory problems, we do a map_as_completed.
            outputs = futures.map_as_completed(evaluate_straighten_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []


        for i,outputs in enumerate(outputs_list):

            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = best_dict()

            for output in outputs:
                #print output
                for k,v in output.iteritems():
                    if k in entry:
                        x = entry[k] + v
                        if x == 0:
                            del entry[k]
                        else:
                            entry[k] = x
                    else:
                        entry[k] = v
                output = None # free memory
            outputs = None # free memory

            # Assuming we have a scratch disk
            entry_shelve = shelve.open("/scratch/shelve%d-%s" % (i,str(time.time())), writeback=False)
            for k,v in entry.iteritems():
                entry_shelve[str(k)] = v
            entry_shelve.sync()
            del entry
            #gc.collect()

            basis_evals.append(entry_shelve)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        # BUG: this only works if coeffs_list has length 1.
        for coeffs in coeffs_list:
            for i in range(len(basis_evals)):
                for k,v in basis_evals[i].iteritems():
                    running_sum = coeffs[i] * v
                    for j in range(i+1,len(basis_evals)):
                        if k in basis_evals[j]:
                            running_sum += coeffs[j] * basis_evals[j][k]
                            del basis_evals[j][k]
                    if not running_sum == 0:
                        print "verification failed"
                        outfile = open(logfilename, 'a',0)
                        outfile.write("verification failed")
                        outfile.close()
                        return False

        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def verify_ideal_basis_shelve_single(self, basis, coeffs_list, r=6, mp_pattern=None, nr=0):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "verify_ideal_basis%d-%s.txt" % (nr, str(time.time()))

        import shelve
        #import gc

        E = Evaluator
        rank_goal = 31

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('coeffs: ' + str(coeffs_list) + '\n')
        logfile.write('rank: ' + str(r) + '\n')
        logfile.write('mp_pattern: ' + str(mp_pattern) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'coeffs:', coeffs_list
        print 'rank:', r
        print 'mp_pattern:', mp_pattern
        print "basis:"

        outputs_list = []
        entry_shelve = shelve.open("shelve%d" % nr, writeback=False)

        j = 0
        for t1,t2 in basis:
            if not j == nr:
                j+=1
                continue
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod,r=r, mp_pattern=mp_pattern))
            # To prevent memory problems, we do a map_as_completed.
            outputs = futures.map_as_completed(evaluate_straighten_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []


        for i,outputs in enumerate(outputs_list):

            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(nr) + ' ')
            logfile.close()
            print '\nbasiselt', nr,

            entry = best_dict()

            for output in outputs:
                #print output
                for k,v in output.iteritems():
                    if k in entry:
                        x = entry[k] + v
                        if x == 0:
                            del entry[k]
                        else:
                            entry[k] = x
                    else:
                        entry[k] = v
                output = None # free memory
            outputs = None # free memory

            # Assuming we have a scratch disk
            #entry_shelve = shelve.open("shelve%d" % nr, writeback=False)
            for k,v in entry.iteritems():
                entry_shelve[str(k)] = v
            entry_shelve.close()

            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        return True


    def verify_ideal_basis(self, basis, coeffs_list, r=6, mp_pattern=None):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "verify_ideal_basis%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 31

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('coeffs: ' + str(coeffs_list) + '\n')
        logfile.write('rank: ' + str(r) + '\n')
        logfile.write('mp_pattern: ' + str(mp_pattern) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'coeffs:', coeffs_list
        print 'rank:', r
        print 'mp_pattern:', mp_pattern
        print "basis:"

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod,r=r, mp_pattern=mp_pattern))
            outputs = futures.map_as_completed(evaluate_straighten_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = best_dict()
            for output in outputs:
                #print output
                for k,v in output.iteritems():
                    if k in entry:
                        x = entry[k] + v
                        if x == 0:
                            del entry[k]
                        else:
                            entry[k] = x
                    else:
                        entry[k] = v
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        # BUG: this only works if coeffs_list has length 1.
        for coeffs in coeffs_list:
            for i in range(len(basis_evals)):
                for k,v in basis_evals[i].iteritems():
                    running_sum = coeffs[i] * v
                    for j in range(i+1,len(basis_evals)):
                        if k in basis_evals[j]:
                            running_sum += coeffs[j] * basis_evals[j][k]
                            del basis_evals[j][k]
                    if not running_sum == 0:
                        print "verification failed"
                        outfile = open(logfilename, 'a',0)
                        outfile.write("verification failed")
                        outfile.close()
                        return False

        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def verify_ideal_basis_symbolically(self, basis, coeffs_list, r=6):
        """
        We verify a basis for the rank at most 6 ideal by evaluating at a
        symbolic rank 6 tensor.
        """
        import sympy
        logfilename = "verify_ideal_basis_symb%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 31

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'basis:'

        generic_tensor = [[[sympy.var("a%d%d%d" % (i,j,k)) for i in range(4)] for j in range(3)] for k in range(r - 1)] + [[[0,0,0,1],[0,0,0,1],[0,0,0,1]],] # unipotent trick

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, tensor = generic_tensor, mod=self.mod, symbolic=True))
            outputs = futures.map(evaluate_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = 0
            for output in outputs:
                entry += output
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        for coeffs in coeffs_list:
            lin_comb = 0
            for i in range(len(basis_evals)):
                lin_comb += coeffs[i] * basis_evals[i]
            if not sympy.expand(lin_comb) == 0:
                print "verification failed"
                outfile = open(logfilename, 'a',0)
                outfile.write("verification failed")
                outfile.close()
                return False


        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def evaluate_mamu_param(self, basis, coeffs_list):
        """
        We evaluate a parametrized mamu.
        """
        import sympy
        logfilename = "eval_mamu_param%s.txt" % str(time.time())

        E = Evaluator

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'basis:'

        param = sympy.var("z")

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mamu_param=param, mod=self.mod, symbolic=True))
            outputs = futures.map(evaluate_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = 0
            for output in outputs:
                entry += output
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        for coeffs in coeffs_list:
            lin_comb = 0
            for i in range(len(basis_evals)):
                lin_comb += coeffs[i] * basis_evals[i]
            exp_lin_comb = sympy.expand(lin_comb)
            print "evaluation:", exp_lin_comb
            outfile = open(logfilename, 'a', 0)
            outfile.write(str(exp_lin_comb))
            outfile.close()
            #if not sympy.expand(lin_comb) == 0:
            #    print "verification failed"
            #    outfile = open(logfilename, 'a',0)
            #    outfile.write("verification failed")
            #    outfile.close()
            #    return False


        #print "verification succeeded"
        #outfile = open(logfilename, 'a',0)
        #outfile.write("verification succeeded\n")
        #outfile.close()

        return True

class TestZuiddam(unittest.TestCase):

    def test_grouper(self):
        self.assertEqual(list(Zuiddam.grouper(range(20), 4)), [(0, 1, 2, 3), (4, 5, 6, 7), (8, 9, 10, 11), (12, 13, 14, 15), (16, 17, 18, 19)])
        self.assertEqual(list(Zuiddam.grouper(range(20), 5)), [(0, 1, 2, 3, 4), (5, 6, 7, 8, 9), (10, 11, 12, 13, 14), (15, 16, 17, 18, 19)])
        L = [1, 8, 11, 3, 0, 2, 10, 14, 15, 13, 12, 17, 9, 6, 19, 4, 5, 16, 7, 18]
        self.assertEqual(list(Zuiddam.grouper(L,4)), [(1, 8, 11, 3), (0, 2, 10, 14), (15, 13, 12, 17), (9, 6, 19, 4), (5, 16, 7, 18)])
        L = range(20)
        random.shuffle(L)
        self.assertEqual(set(L), set(range(20)))
        self.assertEqual(set(chain(*Zuiddam.grouper(L, 4))), set(L))

    def test_has_zero_pattern(self):
        T1 = [[1, 2, 3],[4, 5, 6]]
        T2 = [[1, 2, 4],[3, 5, 6]]
        T3 = [[1, 2, 5],[3, 4, 6]]
        self.assertTrue(Zuiddam.has_zero_pattern(T1, T2, T3))
        T1 = [[1, 2, 3],[4, 5, 6]]
        T2 = [[1, 2, 4],[3, 5, 6]]
        T3 = [[1, 3, 5],[2, 4, 6]]
        self.assertFalse(Zuiddam.has_zero_pattern(T1, T2, T3))

    def test_random_perms(self):
        L2, L3 = Zuiddam.random_perms()
        self.assertEqual(set(L2),set(range(20)))
        self.assertEqual(set(L3),set(range(20)))
        L1 = range(20)
        T1 = Zuiddam.grouper(L1, 4)
        T2 = Zuiddam.grouper(L2, 4)
        T3 = Zuiddam.grouper(L3, 4)
        self.assertFalse(Zuiddam.has_zero_pattern(T1, T2, T3))

    def test_matrix_rank(self):
        A = [[1,0],[0,1]]
        self.assertEqual(Zuiddam.matrix_rank(A), 2)


class TensorData(object):
    # the support of the matrix multiplication tensor
    #
    # ijk  ij jk ki  abc
    # 000  00 00 00  000
    # 001  10 00 01  201
    # 010  01 10 00  120
    # 011  11 10 01  321
    # 100  00 01 10  012
    # 101  10 01 11  213
    # 110  01 11 10  132
    # 111  11 11 11  333

    m = [
        [0, 0, 0],
        [2, 0, 1],
        [1, 2, 0],
        [3, 2, 1],
        [0, 1, 2],
        [2, 1, 3],
        [1, 3, 2],
        [3, 3, 3]]

    u = [[int(i == j) for i in range(4)] for j in range(4)]

    @classmethod
    def matrix_det(cls,l):
        """
        Determinant of a matrix.
        """
        n = len(l)
        if (n > 2):
            i = 1
            t = 0
            sum = 0
            while t <= n - 1:
                d = {}
                t1 = 1
                while t1 <= n - 1:
                    m = 0
                    d[t1] = []
                    while m <= n - 1:
                        if (m == t):
                            u = 0
                        else:
                            d[t1].append(l[t1][m])
                        m += 1
                    t1 += 1
                l1 = [d[x] for x in d]
                sum = sum + i * (l[0][t]) * (cls.matrix_det(l1))
                i = i * (-1)
                t += 1
            return sum
        else:
            return (l[0][0] * l[1][1] - l[0][1] * l[1][0])

    def __init__(self, tensor=None):
        self.precompute_det_mamu()
        if not tensor is None:
            self.tensor = tensor
            self.r = len(tensor)
            self.precompute_det()
            self.precompute_det3()

        from itertools import product
        # Tests.
        assert all(
            (self.det_mamu(a, b, c, d, p) == self._det_mamu(a, b, c, d, p) for a, b, c, d in product(range(8), repeat=4) for p in
             range(3)))
        assert [self.det_mamu(a, b, c, d, 0) for a, b, c, d in
                ((0, 1, 2, 7), (5, 4, 2, 3), (0, 1, 7, 2), (6, 5, 4, 3), (6, 4, 7, 1))] == [-1, 1, 1, 1, 1]
        assert [self.det_mamu(a, b, c, d, 1) for a, b, c, d in
                ((1, 6, 3, 4), (2, 7, 0, 4), (7, 0, 2, 5), (5, 3, 1, 6), (2, 4, 7, 1))] == [-1, 1, 1, 1, 1]
        assert [self.det_mamu(a, b, c, d, 2) for a, b, c, d in
                ((1, 7, 4, 2), (3, 2, 4, 5), (4, 0, 1, 7), (7, 6, 0, 1), (6, 2, 5, 3))] == [1, -1, 1, -1, -1]

    # MaMu related
    def _det_mamu(self, i1, i2, i3, i4, p):
        u = self.u
        m = self.m
        return self.matrix_det([u[m[i1][p]], u[m[i2][p]], u[m[i3][p]], u[m[i4][p]]])

    def precompute_det_mamu(self):
        self.precomputed_det_mamu = [
            [[[[self._det_mamu(a, b, c, d, p) for p in range(3)] for d in range(8)] for c in range(8)] for b in range(8)] for
            a in range(8)]

    def det_mamu(self, i1, i2, i3, i4, p):
        """
        The determinant of the matrix given by the vectors m[i1][p], m[i2][p], m[i3][p], m[i4][p].
        """
        return self.precomputed_det_mamu[i1][i2][i3][i4][p]

    # General
    def _det(self, i1, i2, i3, i4, p):
        tensor = self.tensor
        return self.matrix_det([tensor[i1][p], tensor[i2][p], tensor[i3][p], tensor[i4][p]])

    def precompute_det(self):
        r = self.r
        self.precomputed_det = [
            [[[[self._det(a, b, c, d, p) for p in range(3)] for d in range(r)] for c in range(r)] for b in range(r)] for
            a in range(r)]

    def det(self, i1, i2, i3, i4, p):
        """
        The determinant of the matrix given by the vectors tensor[i1][p], tensor[i2][p], tensor[i3][p], tensor[i4][p].
        """
        return self.precomputed_det[i1][i2][i3][i4][p]

    # size 3

    def _det3(self, i1, i2, i3, p):
        tensor = self.tensor
        return self.matrix_det([tensor[i1][p][0:3], tensor[i2][p][0:3], tensor[i3][p][0:3]])

    def precompute_det3(self):
        r = self.r
        self.precomputed_det3 = [[[[self._det3(a, b, c, p) for p in range(3)] for c in range(r)] for b in range(r)] for a in range(r)]

    def det3(self, i1, i2, i3, p):
        """
        The determinant of the matrix given by the vectors tensor[i1][p], tensor[i2][p], tensor[i3][p].
        """
        return self.precomputed_det3[i1][i2][i3][p]


class Evaluator(object):
    def __init__(self, t1, t2, pr, res=0, mod=0, mamu_param=1, tensor=None, mamu_perturb=None, alt_perturb=False, symbolic=False, r=6, mp_pattern=None):
        """
        Set up an evaluator for evaluating the Ikenmeyer polynomial given by t1 and t2.
        """

        self.t1 = t1
        self.t2 = t2
        self.res = res
        self.mod = mod
        self.pr = pr
        self.mamu_param = mamu_param
        self.tensor = tensor
        self.mamu_perturb = mamu_perturb
        self.alt_perturb = alt_perturb
        self.r = r
        self.mp_pattern = mp_pattern
        if symbolic:
            import sympy

    def evaluate(self):
        from math import ceil

        t1 = self.t1
        t2 = self.t2
        pr = self.pr
        res = self.res
        mod = self.mod

        if not self.tensor is None:
            #print 'tensor'
            tensor = self.tensor
            r = len(tensor)
            T = TensorData(tensor)
            det = T.det
            det3 = T.det3
            clash = self.clash
            level_list = list(self.level_iter(r, s=4))
            level_list_top = list(self.level_iter(r, s=3))

        elif not self.mamu_perturb is None:
            #print 'perturb'
            u = TensorData.u
            m = TensorData.m
            w1, w2, w3, w4, w5, w6, w7, w8 = self.mamu_perturb
            if not self.alt_perturb:
                mamu = [map(lambda i: u[i], mon) for mon in [m[0], m[1], m[2], m[3]]]  # we only take the first 4 summands of MaMu
                mamu_plus_tensor = mamu + [[u[0], w7, w1], [u[2], w8, w2], [u[1], w3, w4], [u[3], w5, w6]]
                T = TensorData(mamu_plus_tensor)
                det = T.det
                det3 = T.det3
                clash = self.clash_mamu_plus_tensor
            else:
                mamu = [map(lambda i: u[i], mon) for mon in [m[4], m[5], m[6], m[7]]]  # we only take the last 4 summands of MaMu
                mamu_plus_tensor = [[u[0], w1, w2], [u[2], w3, w4], [u[1], u[2], w5], [u[3], u[2], w6]] + mamu
                T = TensorData(mamu_plus_tensor)
                det = T.det
                det3 = T.det3
                clash = self.clash_mamu_plus_tensor_alt
            level_list = list(self.level_iter_mamu(s=4))
            level_list_top = list(self.level_iter_mamu(s=3))

        else:
            mamu_param = self.mamu_param
            u = TensorData.u
            m = TensorData.m
            tensor = [map(lambda i: u[i], mon) for mon in m[:-1]] + [[u[3], u[3], [0, 0, 0, mamu_param]],]
            T = TensorData(tensor)
            det = T.det
            det3 = T.det3
            clash = self.clash_mamu
            level_list = list(self.level_iter_mamu(s=4))
            level_list_top = list(self.level_iter_mamu(s=3))

        if mod == 0:
            level_list_top_mod = level_list_top
        else:
            # Careful here, pypy handles division differently than Sage.
            level_list_top_mod = level_list_top[res * int(ceil(float(len(level_list_top))/mod)) : (res + 1) * int(ceil(float(len(level_list_top))/mod))]

        j = (5+5+5+4) * [0, ]
        output = 0

        for j[0], j[1], j[2] in level_list_top_mod:
            if clash(j, 0):
                continue
            for j[3], j[4], j[5], j[6] in level_list:
                if clash(j, 1):
                    continue
                for j[7], j[8], j[9], j[10] in level_list:
                    if clash(j, 2):
                        continue
                    for j[11], j[12], j[13], j[14] in level_list:
                        if clash(j, 3):
                            continue
                        for j[15], j[16], j[17], j[18] in level_list:
                            if clash(j, 4):
                                continue

                            summand = 1

                            if pr:
                                # size 3 det
                                summand = summand  * (det3(j[0 ],    j[1 ],    j[2 ],    0) % pr)
                                summand = (summand * (det3(j[t1[0]], j[t1[1]], j[t1[2]], 1) % pr) % pr)
                                summand = (summand * (det3(j[t2[0]], j[t2[1]], j[t2[2]], 2) % pr) % pr)

                                # size 4 dets
                                for k in range(0,4):
                                    summand = summand  * (det(j[0 + 4 * k + 3],     j[1 + 4 * k + 3],     j[2 + 4 * k + 3],     j[3 + 4 * k + 3],     0) % pr)
                                    summand = (summand * (det(j[t1[0 + 4 * k + 3]], j[t1[1 + 4 * k + 3]], j[t1[2 + 4 * k + 3]], j[t1[3 + 4 * k + 3]], 1) % pr) % pr)
                                    summand = (summand * (det(j[t2[0 + 4 * k + 3]], j[t2[1 + 4 * k + 3]], j[t2[2 + 4 * k + 3]], j[t2[3 + 4 * k + 3]], 2) % pr) % pr)
                                output = (output + summand) % pr
                            else:
                                # size 3 det
                                summand = summand * det3(j[0 ],    j[1 ],    j[2 ],    0)
                                summand = summand * det3(j[t1[0]], j[t1[1]], j[t1[2]], 1)
                                summand = summand * det3(j[t2[0]], j[t2[1]], j[t2[2]], 2)

                                # size 4 dets
                                for k in range(0,4):
                                    summand = summand * det(j[0 + 4 * k + 3],     j[1 + 4 * k + 3],     j[2 + 4 * k + 3],     j[3 + 4 * k + 3],     0)
                                    summand = summand * det(j[t1[0 + 4 * k + 3]], j[t1[1 + 4 * k + 3]], j[t1[2 + 4 * k + 3]], j[t1[3 + 4 * k + 3]], 1)
                                    summand = summand * det(j[t2[0 + 4 * k + 3]], j[t2[1 + 4 * k + 3]], j[t2[2 + 4 * k + 3]], j[t2[3 + 4 * k + 3]], 2)
                                output = output + summand

        return output

    def evaluate_straighten(self):
        from math import ceil

        t1 = self.t1
        t2 = self.t2
        pr = self.pr
        res = self.res
        mod = self.mod
        r = self.r
        mp_pattern = self.mp_pattern


        clash = self.clash
        level_list = list(self.level_iter(r, s=4))
        level_list_top = list(self.level_iter(r, s=3))

        #if mod == 0:
        #    level_list_top_mod = level_list_top
        #else:
        #    # Careful here, pypy handles division differently than Sage.
        #    level_list_top_mod = level_list_top[res * int(ceil(float(len(level_list_top))/mod)) : (res + 1) * int(ceil(float(len(level_list_top))/mod))]

        j = (5+5+5+4) * [0, ]
        output = best_dict()

        parallelization_counter = -1

        for j[0], j[1], j[2] in level_list_top:
            if clash(j, 0):
                continue
            for j[3], j[4], j[5], j[6] in level_list:
                parallelization_counter = (parallelization_counter + 1) % mod
                if not (parallelization_counter % mod == res):
                    continue

                if clash(j, 1):
                    continue
                for j[7], j[8], j[9], j[10] in level_list:
                    if clash(j, 2):
                        continue
                    for j[11], j[12], j[13], j[14] in level_list:
                        if clash(j, 3):
                            continue
                        for j[15], j[16], j[17], j[18] in level_list:
                            if clash(j, 4):
                                continue

                            j_pattern = sorted([j.count(i) for i in set(j)], reverse=True)

                            if not mp_pattern is None and not j_pattern == mp_pattern:
                                continue

                            tab0 = ((j[0 + 4 * 0 + 3], j[1 + 4 * 0 + 3], j[2 + 4 * 0 + 3], j[3 + 4 * 0 + 3]),
                                   (j[0 + 4 * 1 + 3], j[1 + 4 * 1 + 3], j[2 + 4 * 1 + 3], j[3 + 4 * 1 + 3]),
                                   (j[0 + 4 * 2 + 3], j[1 + 4 * 2 + 3], j[2 + 4 * 2 + 3], j[3 + 4 * 2 + 3]),
                                   (j[0 + 4 * 3 + 3], j[1 + 4 * 3 + 3], j[2 + 4 * 3 + 3], j[3 + 4 * 3 + 3]),
                                   (j[0], j[1], j[2]))

                            tab1 = ((j[t1[0 + 4 * 0 + 3]], j[t1[1 + 4 * 0 + 3]], j[t1[2 + 4 * 0 + 3]], j[t1[3 + 4 * 0 + 3]]),
                                   (j[t1[0 + 4 * 1 + 3]], j[t1[1 + 4 * 1 + 3]], j[t1[2 + 4 * 1 + 3]], j[t1[3 + 4 * 1 + 3]]),
                                   (j[t1[0 + 4 * 2 + 3]], j[t1[1 + 4 * 2 + 3]], j[t1[2 + 4 * 2 + 3]], j[t1[3 + 4 * 2 + 3]]),
                                   (j[t1[0 + 4 * 3 + 3]], j[t1[1 + 4 * 3 + 3]], j[t1[2 + 4 * 3 + 3]], j[t1[3 + 4 * 3 + 3]]),
                                   (j[t1[0]], j[t1[1]], j[t1[2]]))

                            tab2 = ((j[t2[0 + 4 * 0 + 3]], j[t2[1 + 4 * 0 + 3]],  j[t2[2 + 4 * 0 + 3]], j[t2[3 + 4 * 0 + 3]]),
                                   (j[t2[0 + 4 * 1 + 3]], j[t2[1 + 4 * 1 + 3]], j[t2[2 + 4 * 1 + 3]], j[t2[3 + 4 * 1 + 3]]),
                                   (j[t2[0 + 4 * 2 + 3]], j[t2[1 + 4 * 2 + 3]], j[t2[2 + 4 * 2 + 3]], j[t2[3 + 4 * 2 + 3]]),
                                   (j[t2[0 + 4 * 3 + 3]], j[t2[1 + 4 * 3 + 3]], j[t2[2 + 4 * 3 + 3]], j[t2[3 + 4 * 3 + 3]]),
                                   (j[t2[0]], j[t2[1]], j[t2[2]]))

                            #h = {}
                            st = straighten3h(tab0,tab1,tab2)
                            for k,v in st.iteritems():
                                if v == 0:
                                    continue
                                else:
                                    k_hash = int(''.join(map(str,sum(k[0] + k[1] + k[2], ()))))
                                    if k_hash in output:
                                        w = output[k_hash] + v
                                        if w == 0:
                                            del output[k_hash]
                                        else:
                                            output[k_hash] = w
                                    else:
                                        output[k_hash] = v

        return output

    #
    # Evaluate mamu
    #

    def clash_mamu(self, j, level):
        t1 = self.t1
        t2 = self.t2
        jt = []

        counts = 10*[0,]
        found = None
        for i in range(3 + 4 * level):
            x = j[i]
            counts[x] += 1
            if counts[x] >= 5:
                if found == None:
                    found = x
                elif not found == x:
                    return True

        #k = 0
        del jt[:]
        for m in (0,1,2):
            i = t1[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])
        # Specific to mamu.
        for B in ((0, 1), (2, 3), (4, 5), (6, 7)):
            if B[0] in jt and B[1] in jt:
                # Same vector in group of 4.
                return True

        del jt[:]
        for m in (0,1,2):
            i = t2[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])
        # Specific to mamu.
        for B in ((0, 2), (1, 3), (4, 6), (5, 7)):
            if B[0] in jt and B[1] in jt:
                # Same vector in group of 4.
                return True

        for k in (0,1,2,3):
            del jt[:]
            for m in (0,1,2,3):
                i = t1[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 1), (2, 3), (4, 5), (6, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True

            del jt[:]
            for m in (0,1,2,3):
                i = t2[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 2), (1, 3), (4, 6), (5, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True
        return False

    def level_iter_mamu(self, s=4):
        """
        Generates index tuples that are sufficient to evaluate MaMu.

        The indices are such that determinant coming from the first factor is not zero, which can be seen by looking
        at the first tensors leg of each summand in MaMu:

            0 2 1 3 0 2 1 3

        """
        from itertools import product, permutations
        if s == 4:
            for j in permutations(range(4), 4):
                for i in product([j[0], j[0] + 4], [j[1], j[1] + 4], [j[2], j[2] + 4], [j[3], j[3] + 4]):
                    yield (i)
        if s == 3:
            for j in permutations(range(4), 3):
                for i in product([j[0], j[0] + 4], [j[1], j[1] + 4], [j[2], j[2] + 4]):
                    yield (i)


    #
    # Evaluate tensor
    #

    def clash(self, j, level):
        t1 = self.t1
        t2 = self.t2
        jt = []

        counts = 10*[0,]
        found = None
        for i in range(3 + 4 * level):
            x = j[i]
            counts[x] += 1
            if counts[x] >= 5:
                if found == None:
                    found = x
                elif not found == x:
                    return True

        #k = 0
        del jt[:]
        for m in (0,1,2):
            i = t1[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])

        del jt[:]
        for m in (0,1,2):
            i = t2[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])

        for k in (0,1,2,3):
            del jt[:]
            for m in (0,1,2,3):
                i = t1[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])

            del jt[:]
            for m in (0,1,2,3):
                i = t2[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
        return False


    def level_iter(self, r, s=4):
        """
        Generates index tuples to evaluate a general tensor.
        """
        from itertools import permutations
        return permutations(range(r), s)



    #
    # Hybrid version: evaluate at MaMu + tensor
    #

    def clash_mamu_plus_tensor(self, j, level):
        t1 = self.t1
        t2 = self.t2
        jt = []

        counts = 10*[0,]
        found = None
        for i in range(3 + 4 * level):
            x = j[i]
            counts[x] += 1
            if counts[x] >= 5:
                if found == None:
                    found = x
                elif not found == x:
                    return True

        #k = 0
        del jt[:]
        for m in (0,1,2):
            i = t1[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])
        # Specific to mamu.
        for B in ((0, 1), (2, 3)):  # (4, 5) (6,7)
            if B[0] in jt and B[1] in jt:
                # Same vector in group of 4.
                return True

        del jt[:]
        for m in (0,1,2):
            i = t2[m]
            if i < 3 + 4 * level:
                if j[i] in jt:
                    # Same index in group of 4.
                    return True
                jt.append(j[i])
        # Specific to mamu.
        for B in ((0, 2), (1, 3)):  # (4, 6), (5, 7)
            if B[0] in jt and B[1] in jt:
                # Same vector in group of 4.
                return True

        for k in (0,1,2,3):
            del jt[:]
            for m in (0,1,2,3):
                i = t1[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 1), (2, 3)):  # (4, 5) (6,7)
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True

            del jt[:]
            for m in (0,1,2,3):
                i = t2[m + 4 * k + 3]
                if i < 3 + 4 * level:
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 2), (1, 3)): #(4, 6), (5, 7)
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True
        return False


if __name__ == "__main__":

    import argparse
    import ast

    parser = argparse.ArgumentParser(description='Find basis')
    parser.add_argument('-basis', action="store_true", help='find basis with perturbations')
    parser.add_argument('-ideal', action="store_true", help='find basis for ideal')
    parser.add_argument('-verify', action="store_true", help='check basis for ideal by straightening')
    parser.add_argument('-verify_symb', action="store_true", help='check basis for ideal by symbolic computation')
    parser.add_argument('-mamu_param', action="store_true", help='evaluate on parametrized 2x2 mamu')
    parser.add_argument('-u', action="store_true", help='run unittests')
    parser.add_argument('-mod', metavar='n', type=int, default=120, help='job granularity')
    parser.add_argument('-rank', metavar='n', type=int, default=6, help='rank')
    parser.add_argument('-single', metavar='i', type=int, default=None, help='single basis element')
    parser.add_argument('-basisfile', metavar='f', type=str, help='file containing basis')
    parser.add_argument('-coeffsfile', metavar='f', type=str, help='file containing ideal basis coeffs')
    parser.add_argument('-shelve', action="store_true", help='use shelve')
    parser.add_argument('-mp_pattern', metavar='p', type=str, help='multi-prolongation pattern')
    args = parser.parse_args()

    if args.u:
        # Another way to run the unittests is by doing python -m unittest poly5555
        runner = unittest.TextTestRunner()
        itersuite = unittest.TestLoader().loadTestsFromTestCase(TestZuiddam)
        runner.run(itersuite)
        exit()

    Z = Zuiddam(mod=args.mod)
    r = args.rank

    if args.basis:
        print "Constructing basis", time.ctime()
        basis = Z.construct_basis()
        print "Done", time.ctime()

    if args.ideal:
        print "Constructing ideal basis", time.ctime()
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        kernel_basis_coeffs = Z.construct_ideal_basis(basis,r)
        print "Done", time.ctime()

    if args.verify:
        print "Verifying ideal basis."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        if args.mp_pattern:
            mp_pattern = eval(args.mp_pattern)
        else:
            mp_pattern = None
        if args.shelve:
            if not args.single is None:
                print "Single basis element:", args.single
                evaluation = Z.verify_ideal_basis_shelve_single(basis, kernel_basis_coeffs,r,mp_pattern, args.single)
            else:
                evaluation = Z.verify_ideal_basis_shelve(basis, kernel_basis_coeffs,r,mp_pattern)
        else:
            evaluation = Z.verify_ideal_basis(basis, kernel_basis_coeffs,r,mp_pattern)
        print "Done", time.ctime()

    if args.verify_symb:
        print "Verifying ideal basis symbolically."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        evaluation = Z.verify_ideal_basis_symbolically(basis, kernel_basis_coeffs, r)
        print "Done", time.ctime()

    if args.mamu_param:
        print "Evaluating on parametrized 2x2 mamu."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        evaluation = Z.evaluate_mamu_param(basis, kernel_basis_coeffs)
        print "Done", time.ctime()


==> anc/python/hwv5555.py <==
"""

Finding a basis for the highest weight vectors of shape (5,5,5,5) in Sym^20 otimes^3 (CC^4)^*.

This code should work in PyPy.

References
[1] Hauenstein, Ikenemeyer, Landsberg. Equations for lower bounds on border rank.
[2] Christandl, Zuiddam. The border support rank of two-by-two matrix multiplication is seven.

Dependencies
- scoop, for distributed computing. Available at http://pyscoop.org
- Sage, for computing Kronecker coefficients and kernels. Available at http://www.sagemath.org
- blist Python package (but uses dict if not available, for example with pypy)
- numpy Python package, for rank computations.Shell and Exxon are one of the largest oil and gas companies in the world. For building oil refineries, they need contractors with experience for designing, engineering, buying, building and testing the whole oil refinery.
FLUOR is one of these contractors with experience in this industry. For FLUOR it is crucial to estimating the costs during the whole project. The profit depends on the estimation. Mathematical methods are used to make these estimates. We are going to focus on the problem of estimating.
"""
from scoop import futures
from straighten_GL import straighten3h

from itertools import product, izip_longest, chain
import time
import random
import copy
import unittest
from timeit import default_timer as timer
import subprocess

def evaluate_job(evaluator):
    return evaluator.evaluate()

def evaluate_straighten_job(evaluator):
    return evaluator.evaluate_straighten()


class Zuiddam(object):
    """
    Methods for constructing a basis of the highest weight vectors of shape (5,5,5,5) in Sym^20 otimes^3 (CC^4)^*.
    """

    def __init__(self, n = 5, pr=None, mod=32):
        self.n = n
        self.pr = pr
        self.mod = mod

    @classmethod
    def grouper(cls,iterable, n, fillvalue=None):
        "Collect data into fixed-length chunks or blocks"
        # grouper('ABCDEFG', 3, 'x') --> ABC DEF Gxx
        args = [iter(iterable)] * n
        return izip_longest(fillvalue=fillvalue, *args)

    @classmethod
    def has_zero_pattern(cls,T1,T2,T3):
        """
        True if the tableaux T1, T2, T3 have a zero pattern: there are two number y and y' such that y and y' occur
        in the same column in T1 and they occur in the same column in T2 and they occur in the same colum in T3.
        The tableaux should be given as lists of columns.
        """
        for c1, c2, c3 in product(T1, T2, T3):
            if len(set(c1).intersection(c2).intersection(c3)) >= 2:
                return True
        return False

    @classmethod
    def random_perms(cls,n=5):
        """
        Generate randomly two permutations p1, p2 of {0,1, ..., 20} such that if we write the permutations id, p1, p2
        as tableaux, by just filling the numbers in column-wise, then the three tableaux do not have a zero pattern.

        The permutations are given in two-row notation, leaving out the first row.
        """
        m = 4*n
        while True:
            T1 = list(cls.grouper(range(m), 4))
            L = range(m)
            random.shuffle(L) # in-place
            L2 = copy.deepcopy(L)
            T2 = list(cls.grouper(L2, 4))
            random.shuffle(L) # in-place
            L3 = copy.deepcopy(L)
            T3 = list(cls.grouper(L3, 4))
            if not cls.has_zero_pattern(T1, T2, T3):
                return (L2, L3)

    @classmethod
    def matrix_rank(cls, A):
        """
        Compute the matrix rank of A. We use an auxiliary file rank.py in order
        to use python instead of pypy, in case this file is run with pypy. This
        is needed because we use numpy for matrix rank.
        """
        rank = subprocess.check_output(["python", "rank.py", str(A)])
        return int(rank)

    @classmethod
    def left_kernel_basis(cls, A):
        """
        Compute a left kernel of the integer matrix A. We use an auxiliary file
        left_kernel_basis.sage in order to use Sage. This function dependes on
        Sage.
        """
        kernel = subprocess.check_output(["sage", "left_kernel_basis.sage", str(A)])
        return eval(kernel)

    def construct_basis(self):
        """
        We construct a basis for the higest weight vectors by evaluating in
        randomly perturbed mamu's.
        """
        logfilename = "construct_basis%s.txt" % str(time.time())

        E = Evaluator
        max_tries = 30 #30
        rank_goal = 4
        safety_extra = 0

        perturbations = []
        for j in range(rank_goal+safety_extra):
            w1 = [random.randint(-10,10) for i in range(4)]
            w2 = [random.randint(-10,10) for i in range(4)]
            w3 = [random.randint(-10,10) for i in range(4)]
            w4 = [random.randint(-10,10) for i in range(4)]
            w5 = [random.randint(-10,10) for i in range(4)]
            w6 = [random.randint(-10,10) for i in range(4)]
            w7 = [random.randint(-10,10) for i in range(4)]
            w8 = [random.randint(-10,10) for i in range(4)]
            perturbation = [w1, w2, w3, w4, w5, w6, w7, w8]
            perturbations.append(perturbation)
        logfile = open(logfilename,'w',0)
        logfile.write('perturbations: ' + str(perturbations) + '\n')
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('permutations:\n')

        print 'perturbations:', perturbations
        print 'prime:', self.pr
        print "permutations:"
        rows = []
        permutations = []
        for j in range(max_tries):
            t1, t2 = Zuiddam.random_perms(n=self.n)
            permutations.append((t1,t2))
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            row = []
            for perturbation in perturbations:

                inputs = []
                for res in range(self.mod):
                    inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod, mamu_perturb=perturbation))
                outputs = futures.map(evaluate_job, inputs)
                row.append(outputs)
            rows.append(row)
        logfile.close()

        basis = []
        matrix = []
        rank = 0

        for i,row in enumerate(rows):
            logfile = open(logfilename, 'a',0)
            logfile.write('\npermutation ' + str(i) + '\n')
            logfile.close()
            print '\npermutation', i
            new_matrix = copy.deepcopy(matrix)
            row_completed = []
            #for a in futures.as_completed(row):
            for outputs in row:
                entry = sum(list(outputs))
                #entry = a.result()
                row_completed.append(entry)
                print entry,
                logfile = open(logfilename, 'a',0)
                logfile.write(str(entry) + ' ')
                logfile.close()
            new_matrix.append(row_completed)
            new_rank = Zuiddam.matrix_rank(new_matrix)
            if new_rank > rank:
                matrix = new_matrix
                rank = new_rank
                basis.append(permutations[i])
                logfile = open(logfilename, 'a',0)
                logfile.write("rank increased to %d" % rank)
                logfile.close
                print 'rank increased to', rank
            if rank == rank_goal:
                break
        logfile = open(logfilename, 'a',0)
        logfile.write(str(matrix))
        logfile.write(str(basis))
        logfile.write(str(rank))
        logfile.close
        print matrix
        print basis
        print rank
        outfile = open("basis%s.txt" % (str(time.time())), 'w')
        outfile.write(str(basis) + '\n')
        outfile.close()
        outfile = open("basis_matrix%s.txt" % (str(time.time())), 'w')
        outfile.write(str(matrix) + '\n')
        outfile.close()
        return basis

    def construct_ideal_basis(self, basis, r=6):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "construct_ideal_basis%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 4

        tensors = []
        for k in range(rank_goal):
            tensor = [[[random.randint(-10,10) for i in range(4)] for p in range(3)] for j in range(r)]
            tensors.append(tensor)

        logfile = open(logfilename,'w',0)
        logfile.write('tensors: ' + str(tensors) + '\n')
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'tensors:', tensors
        print 'prime:', self.pr
        print "basis:"
        rows = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            row = []
            for tensor in tensors:

                inputs = []
                for res in range(self.mod):
                    inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod, tensor=tensor))
                outputs = futures.map(evaluate_job, inputs)
                row.append(outputs)
            rows.append(row)
            j+=1
        logfile.close()

        matrix = []

        for i,row in enumerate(rows):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + '\n')
            logfile.close()
            print '\nbasiselt', i

            row_completed = []
            for outputs in row:
                entry = sum(list(outputs))
                row_completed.append(entry)
                print entry,
                logfile = open(logfilename, 'a',0)
                logfile.write(str(entry) + ' ')
                logfile.close()
            matrix.append(row_completed)

        kernel_basis = Zuiddam.left_kernel_basis(matrix)
        rank = Zuiddam.matrix_rank(matrix)
        logfile = open(logfilename, 'a',0)
        logfile.write(str(matrix) + '\n')
        logfile.write(str(rank) + '\n')
        logfile.write(str(kernel_basis) + '\n')
        logfile.close
        print matrix
        print rank
        print kernel_basis

        outfile = open("ideal_basis%s.txt" % (str(time.time())), 'w')
        outfile.write(str(kernel_basis))
        outfile.close()
        outfile = open("ideal_basis_matrix%s.txt" % (str(time.time())), 'w')
        outfile.write(str(matrix))
        outfile.close()

        return kernel_basis

    def verify_ideal_basis_shelve(self, basis, coeffs_list, r=6):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "verify_ideal_basis%s.txt" % str(time.time())

        import shelve

        E = Evaluator
        rank_goal = 4

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('coeffs: ' + str(coeffs_list) + '\n')
        logfile.write('rank: ' + str(r) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'coeffs:', coeffs_list
        print 'rank:', r
        print "basis:"

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod,r=r))
            outputs = futures.map(evaluate_straighten_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []


        for i,outputs in enumerate(outputs_list):

            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            #entry = {}
            entry = shelve.open("shelve%d-%s" % (i,str(time.time())))
            for output in outputs:
                #print output
                for k,v in output.iteritems():
                    k_str = str(k)
                    if k_str in entry:
                        x = entry[k_str] + v
                        if x == 0:
                            del entry[k_str]
                        else:
                            entry[k_str] = x
                    else:
                        entry[k_str] = v
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        # BUG: this only works if coeffs_list has length 1.
        for coeffs in coeffs_list:
            for i in range(len(basis_evals)):
                for k,v in basis_evals[i].iteritems():
                    running_sum = coeffs[i] * v
                    for j in range(i+1,len(basis_evals)):
                        if k in basis_evals[j]:
                            running_sum += coeffs[j] * basis_evals[j][k]
                            del basis_evals[j][k]
                    if not running_sum == 0:
                        print "verification failed"
                        outfile = open(logfilename, 'a',0)
                        outfile.write("verification failed")
                        outfile.close()
                        return False

        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def verify_ideal_basis(self, basis, coeffs_list, r=6):
        """
        We construct a basis for the rank at most 6 ideal.
        """
        logfilename = "verify_ideal_basis%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 4

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('coeffs: ' + str(coeffs_list) + '\n')
        logfile.write('rank: ' + str(r) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'coeffs:', coeffs_list
        print 'rank:', r
        print "basis:"

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mod=self.mod,r=r))
            outputs = futures.map(evaluate_straighten_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = {}
            for output in outputs:
                #print output
                for k,v in output.iteritems():
                    if k in entry:
                        x = entry[k] + v
                        if x == 0:
                            del entry[k]
                        else:
                            entry[k] = x
                    else:
                        entry[k] = v
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        # BUG: this only works if coeffs_list has length 1.
        for coeffs in coeffs_list:
            for i in range(len(basis_evals)):
                for k,v in basis_evals[i].iteritems():
                    running_sum = coeffs[i] * v
                    for j in range(i+1,len(basis_evals)):
                        if k in basis_evals[j]:
                            running_sum += coeffs[j] * basis_evals[j][k]
                            del basis_evals[j][k]
                    if not running_sum == 0:
                        print "verification failed"
                        outfile = open(logfilename, 'a',0)
                        outfile.write("verification failed")
                        outfile.close()
                        return False

        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def verify_ideal_basis_symbolically(self, basis, coeffs_list, r=6):
        """
        We verify a basis for the rank at most 6 ideal by evaluating at a
        symbolic rank 6 tensor.
        """
        import sympy
        logfilename = "verify_ideal_basis_symb%s.txt" % str(time.time())

        E = Evaluator
        rank_goal = 4

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'basis:'

        generic_tensor = [[[sympy.var("a%d%d%d" % (i,j,k)) for i in range(4)] for j in range(3)] for k in range(r - 1)] + [[[0,0,0,1],[0,0,0,1],[0,0,0,1]],] # unipotent trick

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, tensor = generic_tensor, mod=self.mod, symbolic=True))
            outputs = futures.map(evaluate_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = 0
            for output in outputs:
                entry += output
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        for coeffs in coeffs_list:
            lin_comb = 0
            for i in range(len(basis_evals)):
                lin_comb += coeffs[i] * basis_evals[i]
            if not sympy.expand(lin_comb) == 0:
                print "verification failed"
                outfile = open(logfilename, 'a',0)
                outfile.write("verification failed")
                outfile.close()
                return False


        print "verification succeeded"
        outfile = open(logfilename, 'a',0)
        outfile.write("verification succeeded\n")
        outfile.close()

        return True

    def evaluate_mamu_param(self, basis, coeffs_list):
        """
        We evaluate a parametrized mamu.
        """
        import sympy
        logfilename = "eval_mamu_param%s.txt" % str(time.time())

        E = Evaluator

        logfile = open(logfilename,'w',0)
        logfile.write('prime: ' + str(self.pr) + '\n')
        logfile.write('basis:\n')

        print 'prime:', self.pr
        print 'basis:'

        param = sympy.var("z")

        outputs_list = []

        j = 0
        for t1,t2 in basis:
            logfile.write(str(j) + ', ' + str((t1, t2)) + '\n')
            print j, (t1, t2)

            inputs = []
            for res in range(self.mod):
                inputs.append(E(t1=t1, t2=t2, pr=self.pr, res=res, mamu_param=param, mod=self.mod, symbolic=True))
            outputs = futures.map(evaluate_job, inputs)
            outputs_list.append(outputs)
            j+=1
        logfile.close()

        basis_evals = []

        for i,outputs in enumerate(outputs_list):
            logfile = open(logfilename, 'a',0)
            logfile.write('\nbasiselt ' + str(i) + ' ')
            logfile.close()
            print '\nbasiselt', i,

            entry = 0
            for output in outputs:
                entry += output
            basis_evals.append(entry)
            print 'done'
            logfile = open(logfilename, 'a',0)
            logfile.write('done\n')
            logfile.close()

        for coeffs in coeffs_list:
            lin_comb = 0
            for i in range(len(basis_evals)):
                lin_comb += coeffs[i] * basis_evals[i]
            exp_lin_comb = sympy.expand(lin_comb)
            print "evaluation:", exp_lin_comb
            outfile = open(logfilename, 'a', 0)
            outfile.write(str(exp_lin_comb))
            outfile.close()
            #if not sympy.expand(lin_comb) == 0:
            #    print "verification failed"
            #    outfile = open(logfilename, 'a',0)
            #    outfile.write("verification failed")
            #    outfile.close()
            #    return False


        #print "verification succeeded"
        #outfile = open(logfilename, 'a',0)
        #outfile.write("verification succeeded\n")
        #outfile.close()

        return True

class TestZuiddam(unittest.TestCase):

    def test_grouper(self):
        self.assertEqual(list(Zuiddam.grouper(range(20), 4)), [(0, 1, 2, 3), (4, 5, 6, 7), (8, 9, 10, 11), (12, 13, 14, 15), (16, 17, 18, 19)])
        self.assertEqual(list(Zuiddam.grouper(range(20), 5)), [(0, 1, 2, 3, 4), (5, 6, 7, 8, 9), (10, 11, 12, 13, 14), (15, 16, 17, 18, 19)])
        L = [1, 8, 11, 3, 0, 2, 10, 14, 15, 13, 12, 17, 9, 6, 19, 4, 5, 16, 7, 18]
        self.assertEqual(list(Zuiddam.grouper(L,4)), [(1, 8, 11, 3), (0, 2, 10, 14), (15, 13, 12, 17), (9, 6, 19, 4), (5, 16, 7, 18)])
        L = range(20)
        random.shuffle(L)
        self.assertEqual(set(L), set(range(20)))
        self.assertEqual(set(chain(*Zuiddam.grouper(L, 4))), set(L))

    def test_has_zero_pattern(self):
        T1 = [[1, 2, 3],[4, 5, 6]]
        T2 = [[1, 2, 4],[3, 5, 6]]
        T3 = [[1, 2, 5],[3, 4, 6]]
        self.assertTrue(Zuiddam.has_zero_pattern(T1, T2, T3))
        T1 = [[1, 2, 3],[4, 5, 6]]
        T2 = [[1, 2, 4],[3, 5, 6]]
        T3 = [[1, 3, 5],[2, 4, 6]]
        self.assertFalse(Zuiddam.has_zero_pattern(T1, T2, T3))

    def test_random_perms(self):
        L2, L3 = Zuiddam.random_perms()
        self.assertEqual(set(L2),set(range(20)))
        self.assertEqual(set(L3),set(range(20)))
        L1 = range(20)
        T1 = Zuiddam.grouper(L1, 4)
        T2 = Zuiddam.grouper(L2, 4)
        T3 = Zuiddam.grouper(L3, 4)
        self.assertFalse(Zuiddam.has_zero_pattern(T1, T2, T3))

    def test_matrix_rank(self):
        A = [[1,0],[0,1]]
        self.assertEqual(Zuiddam.matrix_rank(A), 2)


class TensorData(object):
    # the support of the matrix multiplication tensor
    #
    # ijk  ij jk ki  abc
    # 000  00 00 00  000
    # 001  10 00 01  201
    # 010  01 10 00  120
    # 011  11 10 01  321
    # 100  00 01 10  012
    # 101  10 01 11  213
    # 110  01 11 10  132
    # 111  11 11 11  333

    m = [
        [0, 0, 0],
        [2, 0, 1],
        [1, 2, 0],
        [3, 2, 1],
        [0, 1, 2],
        [2, 1, 3],
        [1, 3, 2],
        [3, 3, 3]]

    u = [[int(i == j) for i in range(4)] for j in range(4)]

    @classmethod
    def matrix_det(cls,l):
        """
        Determinant of a matrix.
        """
        n = len(l)
        if (n > 2):
            i = 1
            t = 0
            sum = 0
            while t <= n - 1:
                d = {}
                t1 = 1
                while t1 <= n - 1:
                    m = 0
                    d[t1] = []
                    while m <= n - 1:
                        if (m == t):
                            u = 0
                        else:
                            d[t1].append(l[t1][m])
                        m += 1
                    t1 += 1
                l1 = [d[x] for x in d]
                sum = sum + i * (l[0][t]) * (cls.matrix_det(l1))
                i = i * (-1)
                t += 1
            return sum
        else:
            return (l[0][0] * l[1][1] - l[0][1] * l[1][0])

    def __init__(self, tensor=None):
        self.precompute_det_mamu()
        if not tensor is None:
            self.tensor = tensor
            self.r = len(tensor)
            self.precompute_det()

        from itertools import product
        # Tests.
        assert all(
            (self.det_mamu(a, b, c, d, p) == self._det_mamu(a, b, c, d, p) for a, b, c, d in product(range(8), repeat=4) for p in
             range(3)))
        assert [self.det_mamu(a, b, c, d, 0) for a, b, c, d in
                ((0, 1, 2, 7), (5, 4, 2, 3), (0, 1, 7, 2), (6, 5, 4, 3), (6, 4, 7, 1))] == [-1, 1, 1, 1, 1]
        assert [self.det_mamu(a, b, c, d, 1) for a, b, c, d in
                ((1, 6, 3, 4), (2, 7, 0, 4), (7, 0, 2, 5), (5, 3, 1, 6), (2, 4, 7, 1))] == [-1, 1, 1, 1, 1]
        assert [self.det_mamu(a, b, c, d, 2) for a, b, c, d in
                ((1, 7, 4, 2), (3, 2, 4, 5), (4, 0, 1, 7), (7, 6, 0, 1), (6, 2, 5, 3))] == [1, -1, 1, -1, -1]

    # MaMu related
    def _det_mamu(self, i1, i2, i3, i4, p):
        u = self.u
        m = self.m
        return self.matrix_det([u[m[i1][p]], u[m[i2][p]], u[m[i3][p]], u[m[i4][p]]])

    def precompute_det_mamu(self):
        self.precomputed_det_mamu = [
            [[[[self._det_mamu(a, b, c, d, p) for p in range(3)] for d in range(8)] for c in range(8)] for b in range(8)] for
            a in range(8)]

    def det_mamu(self, i1, i2, i3, i4, p):
        """
        The determinant of the matrix given by the vectors m[i1][p], m[i2][p], m[i3][p], m[i4][p].
        """
        return self.precomputed_det_mamu[i1][i2][i3][i4][p]

    # General
    def _det(self, i1, i2, i3, i4, p):
        tensor = self.tensor
        return self.matrix_det([tensor[i1][p], tensor[i2][p], tensor[i3][p], tensor[i4][p]])

    def precompute_det(self):
        r = self.r
        self.precomputed_det = [
            [[[[self._det(a, b, c, d, p) for p in range(3)] for d in range(r)] for c in range(r)] for b in range(r)] for
            a in range(r)]

    def det(self, i1, i2, i3, i4, p):
        """
        The determinant of the matrix given by the vectors tensor[i1][p], tensor[i2][p], tensor[i3][p], tensor[i4][p].
        """
        return self.precomputed_det[i1][i2][i3][i4][p]


class Evaluator(object):
    """
    Evaluator for evaluating a highest weight vector at a tensor. This tensor
    can be a mamu, a paremetrized mamu, a peturbed mamu or a general tensor.
    """

    def __init__(self, t1, t2, pr, res=0, mod=0, mamu_param=1, tensor=None, mamu_perturb=None, alt_perturb=False,symbolic=False, r=6):
        """
        Set up an evaluator for evaluating the Ikenmeyer polynomial given by t1 and t2.
        """

        self.t1 = t1
        self.t2 = t2
        self.res = res
        self.mod = mod
        self.pr = pr
        self.mamu_param = mamu_param
        self.tensor = tensor
        self.mamu_perturb = mamu_perturb
        self.alt_perturb = alt_perturb
        self.r = r
        if symbolic:
            import sympy


    def evaluate(self):
        """
        Evaluate the highest weight vector at the given tensor.
        """
        from math import ceil

        t1 = self.t1
        t2 = self.t2
        pr = self.pr
        res = self.res
        mod = self.mod

        if not self.tensor is None:
            #print 'tensor'
            tensor = self.tensor
            r = len(tensor)
            T = TensorData(tensor)
            det = T.det
            clash = self.clash
            level_list = list(self.level_iter(r))

        elif not self.mamu_perturb is None:
            #print 'perturb'
            u = TensorData.u
            m = TensorData.m
            w1, w2, w3, w4, w5, w6, w7, w8 = self.mamu_perturb
            if not self.alt_perturb:
                mamu = [map(lambda i: u[i], mon) for mon in [m[0], m[1], m[2], m[3]]]  # we only take the first 4 summands of MaMu
                mamu_plus_tensor = mamu + [[u[0], w7, w1], [u[2], w8, w2], [u[1], w3, w4], [u[3], w5, w6]]
                T = TensorData(mamu_plus_tensor)
                det = T.det
                clash = self.clash_mamu_plus_tensor
            else:
                mamu = [map(lambda i: u[i], mon) for mon in [m[4], m[5], m[6], m[7]]]  # we only take the last 4 summands of MaMu
                mamu_plus_tensor = [[u[0], w1, w2], [u[2], w3, w4], [u[1], u[2], w5], [u[3], u[2], w6]] + mamu
                T = TensorData(mamu_plus_tensor)
                det = T.det
                clash = self.clash_mamu_plus_tensor_alt
            level_list = list(self.level_iter_mamu())

        else:
            mamu_param = self.mamu_param
            u = TensorData.u
            m = TensorData.m
            tensor = [map(lambda i: u[i], mon) for mon in m[:-1]] + [[u[3], u[3], [0, 0, 0, mamu_param]],]
            T = TensorData(tensor)
            det = T.det
            clash = self.clash_mamu
            level_list = list(self.level_iter_mamu())

        if mod == 0:
            level_list_top = level_list
        else:
            # Careful here, pypy handles division differently than Sage.
            level_list_top = level_list[res * int(ceil(float(len(level_list))/mod)) : (res + 1) * int(ceil(float(len(level_list))/mod))]

        j = 20 * [0, ]
        output = 0

        for j[0], j[1], j[2], j[3] in level_list_top:
            if clash(j, 0):
                continue
            for j[4], j[5], j[6], j[7] in level_list:
                if clash(j, 1):
                    continue
                for j[8], j[9], j[10], j[11] in level_list:
                    if clash(j, 2):
                        continue
                    for j[12], j[13], j[14], j[15] in level_list:
                        if clash(j, 3):
                            continue
                        for j[16], j[17], j[18], j[19] in level_list:
                            if clash(j, 4):
                                continue

                            if pr:
                                summand = 1
                                for k in range(5):
                                    summand = summand * (det(j[0 + 4 * k],     j[1 + 4 * k],     j[2 + 4 * k],     j[3 + 4 * k],     0) % pr)
                                    summand = (summand * (det(j[t1[0 + 4 * k]], j[t1[1 + 4 * k]], j[t1[2 + 4 * k]], j[t1[3 + 4 * k]], 1) % pr) % pr)
                                    summand = (summand * (det(j[t2[0 + 4 * k]], j[t2[1 + 4 * k]], j[t2[2 + 4 * k]], j[t2[3 + 4 * k]], 2) % pr) % pr)
                                output = (output + summand) % pr
                            else:
                                summand = 1
                                for k in range(5):
                                    summand = summand * det(j[0 + 4 * k],     j[1 + 4 * k],     j[2 + 4 * k],     j[3 + 4 * k],     0)
                                    summand = summand * det(j[t1[0 + 4 * k]], j[t1[1 + 4 * k]], j[t1[2 + 4 * k]], j[t1[3 + 4 * k]], 1)
                                    summand = summand * det(j[t2[0 + 4 * k]], j[t2[1 + 4 * k]], j[t2[2 + 4 * k]], j[t2[3 + 4 * k]], 2)
                                output = (output + summand)
        return output

    def evaluate_straighten(self):
        """
        Evaluate the highest weight vector at a symbolic tensor of rank r
        via straightening
        """
        from math import ceil

        t1 = self.t1
        t2 = self.t2
        pr = self.pr
        res = self.res
        mod = self.mod
        r = self.r

        clash = self.clash
        level_list = list(self.level_iter(r))


        if mod == 0:
            level_list_top = level_list
        else:
            # Careful here, pypy handles division differently than Sage.
            level_list_top = level_list[res * int(ceil(float(len(level_list))/mod)) : (res + 1) * int(ceil(float(len(level_list))/mod))]

        j = 20 * [0, ]
        output = {}

        for j[0], j[1], j[2], j[3] in level_list_top:
            if clash(j, 0):
                continue
            for j[4], j[5], j[6], j[7] in level_list:
                if clash(j, 1):
                    continue
                for j[8], j[9], j[10], j[11] in level_list:
                    if clash(j, 2):
                        continue
                    for j[12], j[13], j[14], j[15] in level_list:
                        if clash(j, 3):
                            continue
                        for j[16], j[17], j[18], j[19] in level_list:
                            if clash(j, 4):
                                continue

                            tab0 = ((j[0], j[1], j[2], j[3]),
                                   (j[0 + 4 * 0 + 4], j[1 + 4 * 0 + 4], j[2 + 4 * 0 + 4], j[3 + 4 * 0 + 4]),
                                   (j[0 + 4 * 1 + 4], j[1 + 4 * 1 + 4], j[2 + 4 * 1 + 4], j[3 + 4 * 1 + 4]),
                                   (j[0 + 4 * 2 + 4], j[1 + 4 * 2 + 4], j[2 + 4 * 2 + 4], j[3 + 4 * 2 + 4]),
                                   (j[0 + 4 * 3 + 4], j[1 + 4 * 3 + 4], j[2 + 4 * 3 + 4], j[3 + 4 * 3 + 4]))

                            tab1 = ((j[t1[0]], j[t1[1]], j[t1[2]], j[t1[3]]),
                                   (j[t1[0 + 4 * 0 + 4]], j[t1[1 + 4 * 0 + 4]], j[t1[2 + 4 * 0 + 4]], j[t1[3 + 4 * 0 + 4]]),
                                   (j[t1[0 + 4 * 1 + 4]], j[t1[1 + 4 * 1 + 4]], j[t1[2 + 4 * 1 + 4]], j[t1[3 + 4 * 1 + 4]]),
                                   (j[t1[0 + 4 * 2 + 4]], j[t1[1 + 4 * 2 + 4]], j[t1[2 + 4 * 2 + 4]], j[t1[3 + 4 * 2 + 4]]),
                                   (j[t1[0 + 4 * 3 + 4]], j[t1[1 + 4 * 3 + 4]], j[t1[2 + 4 * 3 + 4]], j[t1[3 + 4 * 3 + 4]]))

                            tab2 = ((j[t2[0 + 4 * 0 + 4]], j[t2[1 + 4 * 0 + 4]],  j[t2[2 + 4 * 0 + 4]], j[t2[3 + 4 * 0 + 4]]),
                                   (j[t2[0 + 4 * 1 + 4]], j[t2[1 + 4 * 1 + 4]], j[t2[2 + 4 * 1 + 4]], j[t2[3 + 4 * 1 + 4]]),
                                   (j[t2[0 + 4 * 2 + 4]], j[t2[1 + 4 * 2 + 4]], j[t2[2 + 4 * 2 + 4]], j[t2[3 + 4 * 2 + 4]]),
                                   (j[t2[0 + 4 * 3 + 4]], j[t2[1 + 4 * 3 + 4]], j[t2[2 + 4 * 3 + 4]], j[t2[3 + 4 * 3 + 4]]),
                                   (j[t2[0]], j[t2[1]], j[t2[2]], j[t2[3]]))

                            h = {}
                            st = straighten3h(tab0,tab1,tab2)
                            for k,v in st.iteritems():
                                if v == 0:
                                    continue
                                else:
                                    k_hash = int(''.join(map(str,sum(k[0] + k[1] + k[2], ()))))
                                    if k_hash in output:
                                        w = output[k_hash] + v
                                        if w == 0:
                                            del output[k_hash]
                                        else:
                                            output[k_hash] = w
                                    else:
                                        output[k_hash] = v
        return output


    #
    # Evaluate mamu
    #

    def clash_mamu(self, j, level):
        """
        The clash function of mamu.
        """
        t1 = self.t1
        t2 = self.t2
        jt = []

        counts = 10*[0,]
        found = None
        for i in range(4 * (level + 1)):
            x = j[i]
            counts[x] += 1
            if counts[x] >= 5:
                if found == None:
                    found = x
                elif not found == x:
                    return True

        for k in range(5):
            del jt[:]
            for m in range(4):
                i = t1[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 1), (2, 3), (4, 5), (6, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True

            del jt[:]
            for m in range(4):
                i = t2[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 2), (1, 3), (4, 6), (5, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True
        return False

    def level_iter_mamu(self):
        """
        Generates index tuples that are sufficient to evaluate MaMu.

        The indices are such that determinant coming from the first factor is not zero, which can be seen by looking
        at the first tensors leg of each summand in MaMu:

            0 2 1 3 0 2 1 3

        """
        from itertools import product, permutations
        for j in permutations(range(4), 4):
            for i in product([j[0], j[0] + 4], [j[1], j[1] + 4], [j[2], j[2] + 4], [j[3], j[3] + 4]):
                yield (i)


    #
    # Evaluate tensor
    #

    def clash(self, j, level):
        """
        The clash function for a general tensor.
        """
        t1 = self.t1
        t2 = self.t2
        jt = []

        counts = 10*[0,]
        found = None
        for i in range(4 * (level + 1)):
            x = j[i]
            counts[x] += 1
            if counts[x] >= 5:
                if found == None:
                    found = x
                elif not found == x:
                    return True

        for k in (0, 1, 2, 3, 4):
            del jt[:]
            for m in (0, 1, 2, 3):
                i = t1[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])

            del jt[:]
            for m in (0, 1, 2, 3):
                i = t2[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
        return False

    def level_iter(self, r):
        """
        Generates index tuples to evaluate a general tensor.
        """
        from itertools import permutations
        return permutations(range(r), 4)



    #
    # Hybrid version: evaluate at MaMu + tensor
    #

    def clash_mamu_plus_tensor(self, j, level):
        """
        The clash function for a perturbed mamu.
        """
        t1 = self.t1
        t2 = self.t2
        jt = []
        for k in range(5):
            del jt[:]
            for m in range(4):
                i = t1[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 1), (2, 3)):  # (4, 5), (6,7)
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True

            del jt[:]
            for m in range(4):
                i = t2[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((0, 2), (1, 3)):  # (4, 6), (5, 7)
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True
        return False

    #
    # Hybrid version alternative: evaluate at MaMu + tensor
    #

    def clash_mamu_plus_tensor_alt(self, j, level):
        """
        The clash function for the alternatively perturbed mamu.
        """
        t1 = self.t1
        t2 = self.t2
        jt = []
        for k in range(5):
            del jt[:]
            for m in range(4):
                i = t1[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((2, 3), (4, 5), (6, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True

            del jt[:]
            for m in range(4):
                i = t2[m + 4 * k]
                if i < 4 * (level + 1):
                    if j[i] in jt:
                        # Same index in group of 4.
                        return True
                    jt.append(j[i])
            # Specific to mamu.
            for B in ((4, 6), (5, 7)):
                if B[0] in jt and B[1] in jt:
                    # Same vector in group of 4.
                    return True
        return False


if __name__ == "__main__":

    import argparse
    import ast

    parser = argparse.ArgumentParser(description='Find basis')
    parser.add_argument('-basis', action="store_true", help='find basis with perturbations')
    parser.add_argument('-ideal', action="store_true", help='find basis for ideal')
    parser.add_argument('-verify', action="store_true", help='check basis for ideal by straightening')
    parser.add_argument('-verify_symb', action="store_true", help='check basis for ideal by symbolic computation')
    parser.add_argument('-mamu_param', action="store_true", help='evaluate on parametrized 2x2 mamu')
    parser.add_argument('-u', action="store_true", help='run unittests')
    parser.add_argument('-mod', metavar='n', type=int, default=120, help='job granularity')
    parser.add_argument('-rank', metavar='n', type=int, default=6, help='rank')
    parser.add_argument('-basisfile', metavar='f', type=str, help='file containing basis')
    parser.add_argument('-coeffsfile', metavar='f', type=str, help='file containing ideal basis coeffs')
    parser.add_argument('-shelve', action="store_true", help='use shelve')
    args = parser.parse_args()

    if args.u:
        # Another way to run the unittests is by doing python -m unittest poly5555
        runner = unittest.TextTestRunner()
        itersuite = unittest.TestLoader().loadTestsFromTestCase(TestZuiddam)
        runner.run(itersuite)
        exit()

    Z = Zuiddam(mod=args.mod)
    r = args.rank

    if args.basis:
        print "Constructing basis", time.ctime()
        basis = Z.construct_basis()
        print "Done", time.ctime()

    if args.ideal:
        print "Constructing ideal basis", time.ctime()
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        kernel_basis_coeffs = Z.construct_ideal_basis(basis,r)
        print "Done", time.ctime()

    if args.verify:
        print "Verifying ideal basis."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        if args.shelve:
            evaluation = Z.verify_ideal_basis_shelve(basis, kernel_basis_coeffs,r)
        else:
            evaluation = Z.verify_ideal_basis(basis, kernel_basis_coeffs,r)
        print "Done", time.ctime()

    if args.verify_symb:
        print "Verifying ideal basis symbolically."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        evaluation = Z.verify_ideal_basis_symbolically(basis, kernel_basis_coeffs, r)
        print "Done", time.ctime()

    if args.mamu_param:
        print "Evaluating on parametrized 2x2 mamu."
        if not args.ideal:
            print "Reading ideal basis coeffs from file."
            if args.coeffsfile:
                infile = open(args.coeffsfile, 'r')
                kernel_basis_coeffs = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -coeffsfile option."
                exit(1)
        if not args.basis:
            print "Reading basis from file."
            if args.basisfile:
                infile = open(args.basisfile, 'r')
                basis = eval(infile.read())
                infile.close()
            else:
                print "No filename given with -basisfile option."
                exit(1)
        evaluation = Z.evaluate_mamu_param(basis, kernel_basis_coeffs)
        print "Done", time.ctime()


==> anc/python/kron.sage <==
"""
Compute Kronecker coefficients.

Depends on Sage.
"""

def kron(lamb, mu, nu):
    """Returns the Kronecker coefficient k(lamb,mu,nu)."""
    Sym = SymmetricFunctions(QQ)
    s = Sym.schur()

    try:
        return s(lamb).itensor(s(mu)).monomial_coefficients()[Partition(nu)]
    except KeyError:
        return 0

if __name__ == '__main__':
    import sys
    if len(sys.argv) != 2:
        print "Usage: %s <lambda>"%sys.argv[0]
        print "Outputs the Kronecker coefficient of the partition triple lambda."
        sys.exit(1)
    else:
        lamb_triple = sys.argv[1]
        print str(kron(*eval(lamb_triple)))


==> anc/python/left_kernel_basis.sage <==
"""
Computes a basis for the left kernel of an integer matrix.

Depends on Sage.
"""

import sys
from sage.all import *

def kernel_basis(A):
    """
    Return a basis of the left kernel of A.
    """
    M = matrix(ZZ, A)
    return map(list,M.left_kernel().basis())

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print "Usage: %s <A>"%sys.argv[0]
        print "Outputs a basis for the left kernel of in integer matrix A."
        sys.exit(1)
    else:
        print kernel_basis(eval(sys.argv[1]))


==> anc/python/rank.py <==
"""
Computes the rank of a matrix.

Depends on numpy.
"""

import sys
import numpy as np

def rank(A):
    """
    Return the rank of A.
    """
    M = np.matrix(A)
    return np.linalg.matrix_rank(M)

if __name__ == '__main__':
    if len(sys.argv) != 2:
        print "Usage: %s <A>"%sys.argv[0]
        print "Outputs the rank of A."
        sys.exit(1)
    else:
        print rank(eval(sys.argv[1]))


==> anc/python/straighten_GL.py <==

"""
Tableau straightening for the general linear group

This code is a python port of the straighten function of the package SchurFunctors in Macaulay2, written by Stillman and others, see http://www.math.uiuc.edu/Macaulay2/doc/Macaulay2-1.6/share/Macaulay2/SchurFunctors.m2

"""

import itertools

def normalize(T):
    """
    normalize = method()
    normalize Filling := (T) -> (
         -- returns (c,T'), where c is 0,1 or -1.
         -- T' is T with rows sorted
         -- c=0 for repeats in rows, else {1,-1} is sign of permutation needed to sort
         coeff := 0;
         coeffzero := false;
         T' := apply(T, t -> (
               (c,t') := sortLen t;
               if c < 0 then coeffzero = true;
               coeff = coeff + c;
               t'));
         if coeffzero
        then (0,null)
        else
          (if coeff % 2 == 0 then 1 else -1, new Filling from T')
         )
    """
    coeff = 0
    Tprime = []
    for t in T:
        c, tprime = sortLen(t)
        if c < 0:
            return (0, None)
        coeff += c
        Tprime.append(tprime)

    return ((-1)**coeff, tuple(Tprime))

def sortLen(L):
    """
    sortLen = (L) -> (
         -- L is a list of integers
         -- returned: (s, L')
         -- s is the length of the permutation to place L into order
         -- s will be -1 if L contains duplicate entries
         len := 0;
         s := new MutableList from L;
         n := #s;
         for i from 0 to n-2 do
              for j from 0 to n-i-2 do (
               if s#j === s#(j+1) then return (-1,L);
               if s#j > s#(j+1) then (
                tmp := s#(j+1);
                s#(j+1) = s#j;
                s#j = tmp;
                len = len+1;
                )
               );
         (len, toList s))
    """
    length = 0
    s = list(L[:])
    n = len(s)
    i = 0
    while i < n-1:
        j = 0
        while j < n-i-1:
            if s[j] == s[j+1]:
                return (-1, L)
            if s[j] > s[j+1]:
                tmp = s[j+1]
                s[j+1] = s[j]
                s[j] = tmp
                length += 1
            j += 1
        i += 1
    return (length, tuple(s))

def sortSign(L):
    """
    sortSign = (L) -> (
         (len,L1) := sortLen L;
         (if len =!= -1 then (if len % 2 === 0 then 1 else -1), L1))
    """
    length, L1 = sortLen(L)
    if length == -1:
        return (None, L1)
    else:
        return ((-1)**length, L1)


def isStandard(T):
    """
    isStandard = (T) -> (
     i := #T-2;
     while i >= 0 do (
      a := T#i;
      b := T#(i+1);
      n := #b;
      for j from 0 to n-1 do
        if a#j > b#j then return (i,j);
      i = i-1;
      );
     null
     )
    """

    i = len(T) - 2
    while i >= 0:
        a = T[i]
        b = T[i + 1]
        n = len(b)
        j = 0
        while j < n:
            if a[j] > b[j]:
                return (i,j)
            j += 1
        i -= 1
    return True

def exchange(T, col1, col2, s):
    """
    exchange = (T, col1, col2, s) -> (
         -- s should be a list of positions of T#col1, that will be placed into col2
         -- The returned value is {(coeff, T')}
         -- coeff is 1 or -1.  The length of the list is 0 or 1.
         b := T#col2;
         M := new MutableList from T#col1;
         b = join(apply(#s, i -> (j := s#i; a := M#j; M#j = b#i; a)), drop(b,#s));
         (sgn, M1) := sortSign M;
         (sgnb, b1) := sortSign b;
         if sgn === null or sgnb === null then null else
         (for i from 0 to #T-1 list (
          if i == col1 then M1 else if i == col2 then b1 else T#i
          ), sgn*sgnb)
         )
    """
    b = T[col2]
    M = list(T[col1][:])
    c = []
    for i in range(len(s)):
        j = s[i]
        a = M[j]
        M[j] = b[i]
        c.append(a)
    b = c + list(b[len(s):])
    sgn, M1 = sortSign(M)
    sgnb, b1 = sortSign(b)
    if sgn is None or sgnb is None:
        return None
    else:
        return (tuple(tuple(M1) if i == col1 else (tuple(b1) if i == col2 else T[i]) for i in range(len(T))) , sgn * sgnb)



def towardStandard(T):
    """
    -- writes T as a linear combination of other tableaux T' s.t. T'<T
    -- if T is not standard
    towardStandard = (T) -> (
         x := isStandard T;
         if x === null
           then new HashTable from {T=>1}
           else (
            new HashTable from shuffle(T, x#1+1, x#0, x#0+1)
            )
         )
    """
    x = isStandard(T)
    if x == True:
        return {T: 1}
    else:
        nrows = x[1]+1
        col1 = x[0]
        col2 = x[0]+1
        a = T[col1]
        b = T[col2]
        I = itertools.combinations(range(len(a)), r=nrows)

        output = {}
        for x in I:
            exch = exchange(T, col1, col2, x)
            if not exch == None:
                output[exch[0]] = exch[1]

        return output


def straighten(t, h=None):
    """
    -- Input:
    -- List t: a tableau
    -- MutableHashTable h: a hash table which memoizes recursive calls and
    -- stores the coefficients of the straightening of t into standard tableaux
    straighten = method()
    straighten(List) := t -> (
         t = apply(t, i->sort(i));
         h := new MutableHashTable from {};
         straighten(t, h);
         h#t
         )
    straighten(List, MutableHashTable) := (t, h) -> (
         t = apply(t, i -> sort i);
         if h #? t then return null;
         if isStandard(t) === null then
         h#t = new HashTable from {t => 1};

         firstIter := towardStandard(t);
         H := hashTable({}); -- straightening of t
         for i in keys firstIter do (
          coeff := firstIter#i;
              straighten(i, h);
          temp := {};
          for j in keys h#i do temp = append(temp, (j, coeff * (h#i)#j));
          H = merge(H, hashTable(temp), plus);
              temp = {};
          for j in keys H do if H#j != 0 then temp = append(temp,(j,H#j));
          H = hashTable(temp);
          );
         h#t = H;
         return null;
         )
    """

    if h is None:
        c, t = normalize(t)
        if c == 0:
            return {}
        h = {}
        straighten(t,h)
        return {k: c*v for k,v in h[t].iteritems()}
    else:
        if t in h:
            return True
        if isStandard(t) == True:
            h[t] = {t: 1}
            return True

        firstIter = towardStandard(t)
        H = {}
        for i in firstIter:
            coeff = firstIter[i]

            straighten(i, h)

            for j in h[i]:
                if j in H:
                    x = H[j] + coeff * h[i][j]
                    if x == 0:
                        del H[j]
                    else:
                        H[j] = x
                else:
                    H[j] = coeff * h[i][j]

        h[t] = H
        return True

def straighten3(t1, t2, t3, h=None):
    if h is None:
        c1, t1 = normalize(t1)
        c2, t2 = normalize(t2)
        c3, t3 = normalize(t3)
        h = {}
        if c1*c2*c3 == 0:
            return {}
        straighten3(t1, t2, t3, h)
        return {(k1, k2, k3): c1*c2*c3*v1*v2*v3 for k1,v1 in h[t1].iteritems() for k2,v2 in h[t2].iteritems() for k3,v3 in h[t3].iteritems()}
    else:
        straighten(t1, h)
        straighten(t2, h)
        straighten(t3, h)
        return True

def straightenh(t, h):
    c, t = normalize(t)
    if c == 0:
        return {}
    straighten(t, h)
    return {k: c*v for k,v in h[t].iteritems()}


def straighten3h(t1, t2, t3):
    c1, t1 = normalize(t1)
    c2, t2 = normalize(t2)
    c3, t3 = normalize(t3)
    if c1*c2*c3 == 0:
        return {}
    h1=straighten(t1)
    h2=straighten(t2)
    h3=straighten(t3)

    return {(k1, k2, k3): c1*c2*c3*v1*v2*v3 for k1,v1 in h1.iteritems() for k2,v2 in h2.iteritems() for k3,v3 in h3.iteritems() if v1*v2*v3 != 0}


if __name__ == '__main__':
    import sys
    import argparse

    parser = argparse.ArgumentParser(description='Straighten tableau in GL-module.')
    parser.add_argument('tableau', metavar='t', type=str, help='tableau to straighten, as list of columns')
    args = parser.parse_args()

    t = eval(args.tableau)

    print straighten(t)

